The minimum dilatation of pseudo-Anosov 5-braids

The minimum dilatation of pseudo-Anosov 5-braids is shown to be the largest zero $\lambda_5 \approx 1.72208$ of $x^4 - x^3 - x^2 - x + 1$ which is attained by $\sigma_1\sigma_2\sigma_3\sigma_4\sigma_1\sigma_2$.

==> fbrmin.m <==
  

ttavoidwords = {wt[1, 1, 1], wt[2, 2, 2], wt[8, 8, 8], wt[9, 9, 9], 

                wt[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4], 

                wt[6, 5, 6, 5, 6, 5, 6, 5, 6, 5, 6, 5, 6]}

 

 

twotrigonauto = {{1 -> 1, {{1, 2, 3, 4, 5, 6}, 1 -> 6}}, 

                 {1 -> 7, {{5, 1, 2, 3, 4, 6}, 6 -> 5}}, 

                 {2 -> 2, {{1, 2, 3, 4, 5, 6}, 2 -> 1}}, 

                 {2 -> 4, {{1, 2, 3, 4, 5, 6}, 1 -> 2}}, 

                 {3 -> 2, {{1, 3, 4, 5, 6, 2}, 1 -> 2}}, 

                 {3 -> 1, {{1, 2, 3, 4, 5, 6}, 6 -> 1}}, 

                 {4 -> 7, {{1, 3, 4, 2, 5, 6}, 1 -> 2}}, 

                 {4 -> 5, {{1, 2, 3, 4, 5, 6}, 4 -> 1}}, 

                 {5 -> 4, {{3, 1, 2, 4, 5, 6}, 4 -> 3}}, 

                 {5 -> 6, {{1, 2, 3, 4, 5, 6}, 1 -> 4}}, 

                 {6 -> 3, {{3, 1, 2, 4, 5, 6}, 6 -> 3}}, 

                 {6 -> 5, {{1, 2, 3, 5, 6, 4}, 1 -> 4}}, 

                 {7 -> 8, {{1, 2, 3, 4, 5, 6}, 6 -> 1}}, 

                 {7 -> 9, {{1, 3, 4, 5, 6, 2}, 1 -> 2}}, 

                 {8 -> 8, {{1, 2, 3, 4, 5, 6}, 1 -> 6}}, 

                 {8 -> 6, {{5, 1, 2, 3, 4, 6}, 6 -> 5}}, 

                 {9 -> 9, {{1, 2, 3, 4, 5, 6}, 2 -> 1}}, 

                 {9 -> 3, {{1, 2, 3, 4, 5, 6}, 1 -> 2}}}

  

 

appperm[perm_, i_] := perm[[i]]



foldingmatrix[x_] := Block[{perm, i, j, tmp, len}, 

    perm = x[[1]]; i = First[x[[2]]]; 

    j = Last[x[[2]]]; len = Length[perm]; 

    tmp = Table[If[appperm[perm, k] == m, 1, 0], {k, 1, len}, {m, 1, len}]; 

    tmp[[i,j]] = tmp[[i,j]] + 1; 

    Return[tmp]; ]

 

   

arrownaming[auto_] := Block[{tmp, i, arrownames, currname}, 

    tmp = {}; arrownames = {}; 

    For[i = 1, i <= Length[auto], i++, 

       currname = (#1*100 + #2 & ) @@ auto[[i]][[1]]; 

       If[MemberQ[arrownames, currname], 

           tmp = Append[tmp, 

                         Prepend[auto[[i]], newname[arrownames, currname]]];,

           tmp = Append[tmp, Prepend[auto[[i]], currname]]; ]; 

       arrownames = Append[arrownames, Last[tmp][[1]]]; ]; 

    tmp]



newname[nameset_, currname_] := Block[{i, tmp}, 

    For[i = 1, i <= 20000, i++, 

        If[ !MemberQ[nameset, i*10000 + currname], 

            Return[i*10000 + currname]; ]; ]; 

    Print["newname: something got wrong"]; Return[Null]; ]

 

 

mtable[namedarrows_] := ({#1[[1]], #1[[2]], foldingmatrix[#1[[3]]]} & ) /@ 

                          namedarrows



matrixtable = mtable[arrownaming[twotrigonauto]];

 

 

wtm = wordtotrmatrix

 

wordtotrmatrix[x_] := Block[{tmp, i, len, therule}, 

    tmp = IdentityMatrix[Length[matrixtable[[1]][[3]]]]; 

    len = Length[x]; 

    If[len <= 0, Return[tmp]; ]; 

    For[i = 1, i <= len, i++, 

        therule = Select[matrixtable, #1[[1]] === x[[i]] & ]; 

        If[therule === {}, Print["illegal word"]; Return[Null]; ]; 

        tmp = tmp . therule[[1]][[3]]; ]; 

    Return[tmp]; ]

 

 

childrenwm[matable_, x_] := 

    (wm[Append[First[x], #1], Last[x] . wtm[w[#1]]] & ) /@ 

        edgesfromvertex[matable, headtrack[matable, Last[First[x]]]]



headtrack[matable_, edgenumber_] := Block[{tmp}, 

    tmp = Select[matable, #1[[1]] === edgenumber & ]; 

    If[Length[tmp] == 0, 

        Print["headtrack: no such edge ", edgenumber, 

              " in matrixtable"]; 

        Return[Null]; ]; 

    tmp[[1]][[2]][[2]]]



edgesfromvertex[matable_, vertexnumber_] := Block[{tmp}, 

    tmp = Select[matable, #1[[2]][[1]] === vertexnumber & ]; 

    If[Length[tmp] == 0, 

        Print["no such vertex ", edgenumber, " in matrixtable"]; 

        Return[Null]; ]; 

    First /@ tmp]

 

 

nextgen[x_, maxnorm_, avoidwords_] := 

    Select[

        Select[Flatten[(childrenwm[matrixtable, #1] & ) /@ x], 

            Plus @@ Flatten[#1[[2]]] <= maxnorm 

            && Min[Apply[Plus, #1[[2]], {1}]] < 3 

            && Min[Apply[Plus, Transpose[#1[[2]]], {1}]] < 3 & ], 

        !haveatailin[#1[[1]], avoidwords] & ]



haveatailin[x_, avoidwords_] := Or @@ (endswithq[x, #1] & ) /@ avoidwords



endswithq[x_, avoidword_] := 

    If[Length[x] < Length[avoidword], 

        Return[False]; , 

        Take[x, -Length[avoidword]] === avoidword]

 

 

pfquestion[mat_] := 

    And @@ (#1 == 1 & ) /@ Sign /@ 

        Flatten[MatrixPower[(Sign /@ #1 & ) /@ mat, 

               Length[mat]^2 - Length[mat] + 2]]

 

 



candi[automata_, dilatation_, wordsbytracks_] := 

    Block[{tmp, i, maxnorm, dim, selectedcans, reflist, avoidwords}, 

        reflist = arrownaming[automata]; 

        avoidwords = (convtoarrowname[#1, reflist] & ) /@ wordsbytracks; 

        matrixtable = mtable[reflist]; 

        dim = Length[matrixtable[[1]][[3]]]; 

        maxnorm = Floor[dilatation^dim + dim - 1]; 

        tmp = (wm[w[#1[[1]]], #1[[3]]] & ) /@ matrixtable; archive = {}; 

        For[i = 2, i <= maxnorm, i++, 

            tmp = nextgen[tmp, maxnorm, avoidwords]; 

            Print["number of candidate paths with length ", i, 

                  " with matrixnorm <= ", maxnorm, " is ", Length[tmp], ". "]; 

            If[Length[tmp] == 0, Break[]; ]; 

            selectedcans = Select[tmp, 

                starttrack[matrixtable, 

                    First[#1[[1]]]] === endtrack[matrixtable, 

                        Last[#1[[1]]]] & ]; 

            Print["    Among them,  ", Length[selectedcans], 

                  "  are closed paths. "]; 

            selectedcans = Select[selectedcans, pfquestion[#1[[2]]] & ]; 

            Print["    Among them,  ", Length[selectedcans], 

                  " many have Perron-Frobenius transition matrices. "]; 

            selectedcans = Select[selectedcans, 

                        Max[Abs /@ Eigenvalues[N[Last[#1]]]] < dilatation & ]; 

            Print["    Among them,  ", Length[selectedcans], 

                  "  have transition matrices with spectral radius < ", 

                  dilatation]; 

            archive = Join[archive, selectedcans]; ]; 

        Print[" "]; 

        Print["There are at most ", Length[archive], 

              " many closed paths with Perron-Frobenius transition \

              matrix with norm <= ", maxnorm, " ,       row sum \ 

              mininum < 3, column sum mininum < 3, in this automaton. "]; 

        ({#1, Max[Abs /@ Eigenvalues[N[#1[[2]]]]]} & ) /@ archive]









convtoarrowname[x_, reflist_] := 

    If[Length[x] <= 1, 

        Print["need at least two track names"]; Return[Null]; , 

        Block[{tmp, i}, tmp = w[]; 

            For[i = 1, i < Length[x], i++, 

               AppendTo[tmp, findarrowname[wt[x[[i]], x[[i + 1]]], reflist]];]; 

            tmp]] 



findarrowname[wt[i_, j_], reflist_] := 

    Select[Select[reflist, #1[[2]][[1]] === i & ], 

        #1[[2]][[2]] === j & ][[1]][[1]]



starttrack[matable_, edgenumber_] := Block[{tmp}, 

    tmp = Select[matable, #1[[1]] === edgenumber & ]; 

    If[Length[tmp] == 0, 

        Print["no such edge ", edgenumber, 

              " in matrixtable"]; Return[Null]; ]; 

    tmp[[1]][[2]][[1]]]

 

endtrack[matable_, edgenumber_] := Block[{tmp}, 

    tmp = Select[matable, #1[[1]] === edgenumber & ]; 

    If[Length[tmp] == 0, 

        Print["no such edge ", edgenumber, 

              " in matrixtable"]; Return[Null]; ]; 

    tmp[[1]][[2]][[2]]]



 

 

fbrtrigon = {{1 -> 1, {{1, 2, 3, 4}, 2 -> 1}}, 

             {1 -> 2, {{1, 2, 3, 4}, 1 -> 2}}, 

             {2 -> 1, {{1, 3, 4, 2}, 1 -> 2}}, 

             {2 -> 3, {{1, 2, 3, 4}, 4 -> 1}}, 

             {3 -> 2, {{3, 1, 2, 4}, 4 -> 3}}, 

             {3 -> 3, {{1, 2, 3, 4}, 1 -> 4}}}

  

 

fivebraidfgon = {{1 -> 1, {{1, 2, 3, 4, 5}, 2 -> 1}}, 

                 {1 -> 2, {{1, 2, 3, 4, 5}, 1 -> 2}}, 

                 {2 -> 1, {{1, 3, 4, 5, 2}, 1 -> 2}}, 

                 {2 -> 3, {{1, 2, 3, 4, 5}, 5 -> 1}}, 

                 {3 -> 2, {{4, 1, 2, 3, 5}, 5 -> 4}}, 

                 {3 -> 3, {{1, 2, 3, 4, 5}, 1 -> 5}}}

 

 

threecusptracks = {

 trtr[ gr[cyc[rev[e[1]], rev[x[5]], x[5]], 

       cyc[rev[e[2]], rev[x[6]], x[6]], 

       cyc[rev[e[3]], rev[x[7]], x[7]], 

       cyc[rev[e[4]], rev[x[9]], x[9]], 

       cyc[e[1], e[4], rev[x[8]], x[8], e[3], e[2]]], 

       {turn[e[1], e[4]], turn[e[2], e[1]], turn[e[3], e[2]]}], 

 trtr[gr[cyc[rev[e[1]], rev[x[5]], x[5]], 

         cyc[rev[e[2]], rev[x[6]], x[6]], 

         cyc[rev[e[4]], rev[x[8]], x[8]], 

         cyc[e[4], rev[e[3]], rev[x[9]], x[9]], 

         cyc[e[1], e[3], rev[x[7]], x[7], e[2]]], 

         {turn[e[1], e[3]], turn[e[2], e[1]], turn[e[4], rev[e[3]]]}], 

 trtr[gr[cyc[rev[e[1]], rev[x[5]], x[5]], 

         cyc[rev[e[2]], rev[x[6]], x[6]], 

         cyc[rev[e[4]], rev[x[9]], x[9]], 

         cyc[e[4], rev[x[8]], x[8], rev[e[3]]], 

         cyc[e[1], e[3], rev[x[7]], x[7], e[2]]], 

         {turn[e[1], e[3]], turn[e[2], e[1]], turn[rev[e[3]], e[4]]}], 

 trtr[gr[cyc[rev[e[1]], rev[x[5]], x[5]], 

         cyc[rev[e[2]], rev[x[7]], x[7]], 

         cyc[rev[e[4]], rev[x[8]], x[8]], 

         cyc[e[4], rev[e[3]], rev[x[9]], x[9]], 

         cyc[e[1], e[3], e[2], rev[x[6]], x[6]]], 

         {turn[e[1], e[3]], turn[e[3], e[2]], turn[e[4], rev[e[3]]]}], 

 trtr[gr[cyc[rev[e[1]], rev[x[5]], x[5]], 

         cyc[rev[e[3]], rev[x[6]], x[6]], 

         cyc[rev[e[4]], rev[x[9]], x[9]], 

         cyc[e[3], rev[e[2]], rev[x[7]], x[7]], 

         cyc[e[1], e[4], rev[x[8]], x[8], e[2]]], 

         {turn[e[1], e[4]], turn[e[2], e[1]], turn[e[3], rev[e[2]]]}], 

 trtr[gr[cyc[rev[e[1]], rev[x[5]], x[5]], 

         cyc[rev[e[2]], rev[x[7]], x[7]], 

         cyc[rev[e[4]], rev[x[9]], x[9]], 

         cyc[e[4], rev[x[8]], x[8], rev[e[3]]], 

         cyc[e[1], e[3], e[2], rev[x[6]], x[6]]], 

         {turn[e[1], e[3]], turn[e[3], e[2]], turn[rev[e[3]], e[4]]}], 

 trtr[gr[cyc[rev[e[1]], rev[x[5]], x[5]], 

         cyc[rev[e[3]], rev[x[7]], x[7]], 

         cyc[rev[e[4]], rev[x[9]], x[9]], 

         cyc[e[3], rev[x[6]], x[6], rev[e[2]]], 

         cyc[e[1], e[4], rev[x[8]], x[8], e[2]]], 

         {turn[e[1], e[4]], turn[e[2], e[1]], turn[rev[e[2]], e[3]]}], 

 trtr[gr[cyc[rev[e[1]], rev[x[5]], x[5]], 

         cyc[rev[e[4]], rev[x[7]], x[7]], 

         cyc[e[1], e[2], rev[x[6]], x[6]], 

         cyc[e[3], rev[e[2]], rev[x[9]], x[9]], 

         cyc[e[4], rev[e[3]], rev[x[8]], x[8]]], 

         {turn[e[1], e[2]], turn[e[3], rev[e[2]]], turn[e[4], rev[e[3]]]}], 

 trtr[gr[cyc[rev[e[1]], rev[x[5]], x[5]], 

         cyc[rev[e[4]], rev[x[8]], x[8]], 

         cyc[e[1], e[2], rev[x[6]], x[6]], 

         cyc[e[3], rev[e[2]], rev[x[9]], x[9]], 

         cyc[e[4], rev[x[7]], x[7], rev[e[3]]]], 

         {turn[e[1], e[2]], turn[e[3], rev[e[2]]], turn[rev[e[3]], e[4]]}], 

 trtr[gr[cyc[rev[e[1]], rev[x[5]], x[5]], 

         cyc[rev[e[4]], rev[x[9]], x[9]], 

         cyc[e[1], e[2], rev[x[6]], x[6]], 

         cyc[e[3], rev[x[7]], x[7], rev[e[2]]], 

         cyc[e[4], rev[x[8]], x[8], rev[e[3]]]], 

         {turn[e[1], e[2]], turn[rev[e[2]], e[3]], turn[rev[e[3]], e[4]]}], 

 trtr[gr[cyc[rev[e[2]], rev[x[6]], x[6]], 

         cyc[rev[e[4]], rev[x[9]], x[9]], 

         cyc[e[1], e[3], rev[x[7]], x[7]], 

         cyc[e[2], rev[x[5]], x[5], rev[e[1]]], 

         cyc[e[4], rev[x[8]], x[8], rev[e[3]]]], 

         {turn[e[1], e[3]], turn[rev[e[1]], e[2]], turn[rev[e[3]], e[4]]}]} 

 

 

{tr[1], tr[2], tr[3], tr[4], tr[5], 

 tr[6], tr[7], tr[8], tr[9], tr[10], tr[11]} = threecusptracks

 

 

threecusparrows = {

    gm[tr[1], tr[2], 

    {e[1] -> w[e[3], rev[x[9]], e[4]], 

     e[2] -> w[e[1]], e[3] -> w[e[2]], e[4] -> w[e[3]], 

     x[5] -> w[x[8]], x[6] -> w[x[5]], x[7] -> w[x[6]], 

     x[8] -> w[x[7]], x[9] -> w[x[9]]}], 

    gm[tr[1], tr[3], 

    {e[1] -> w[e[3]], e[2] -> w[e[1]], e[3] -> w[e[2]], 

     e[4] -> w[e[3], x[8], e[4]], x[5] -> w[x[8]], x[6] -> w[x[5]], 

     x[7] -> w[x[6]], x[8] -> w[x[7]], x[9] -> w[x[9]]}], 

    gm[tr[1], tr[4], 

    {e[1] -> w[e[3]], e[2] -> w[e[3], rev[x[9]], e[4]], 

     e[3] -> w[e[1]], e[4] -> w[e[2]], x[5] -> w[x[9]], x[6] -> w[x[8]], 

     x[7] -> w[x[5]], x[8] -> w[x[6]], x[9] -> w[x[7]]}], 

    gm[tr[1], tr[6], 

    {e[1] -> w[e[3], x[8], e[4]], e[2] -> w[e[3]], e[3] -> w[e[1]], 

     e[4] -> w[e[2]], x[5] -> w[x[9]], x[6] -> w[x[8]], x[7] -> w[x[5]], 

     x[8] -> w[x[6]], x[9] -> w[x[7]]}], 

    gm[tr[1], tr[5], 

    {e[1] -> w[e[1]], e[2] -> w[e[2]], 

     e[3] -> w[e[2], rev[x[7]], e[3]], e[4] -> w[e[4]], x[5] -> w[x[5]], 

     x[6] -> w[x[7]], x[7] -> w[x[6]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[1], tr[7], 

    {e[1] -> w[e[1]], e[2] -> w[e[2], x[6], e[3]], e[3] -> w[e[2]], 

     e[4] -> w[e[4]], x[5] -> w[x[5]], x[6] -> w[x[7]], x[7] -> w[x[6]], 

     x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[2], tr[2], 

    {e[1] -> w[rev[e[3]], rev[x[7]], e[2]], e[2] -> w[e[4]], 

     e[3] -> w[rev[e[3]]], e[4] -> w[e[1]], x[5] -> w[x[6]], x[6] -> w[x[8]],

     x[7] -> w[x[9]], x[8] -> w[x[5]], x[9] -> w[x[7]]}], 

    gm[tr[2], tr[8], 

    {e[1] -> w[rev[e[3]]], e[2] -> w[e[4]], 

     e[3] -> w[rev[e[3]], x[9], rev[e[2]]], e[4] -> w[e[1]], x[5] -> w[x[9]],

     x[6] -> w[x[7]], x[7] -> w[x[8]], x[8] -> w[x[5]], x[9] -> w[x[6]]}], 

    gm[tr[2], tr[8], 

    {e[1] -> w[e[3]], e[2] -> w[e[3], rev[x[8]], e[4]], 

     e[3] -> w[rev[e[2]]], e[4] -> w[e[1]], x[5] -> w[x[8]], x[6] -> w[x[7]],

     x[7] -> w[x[9]], x[8] -> w[x[5]], x[9] -> w[x[6]]}], 

    gm[tr[2], tr[9], 

    {e[1] -> w[e[3], x[7], e[4]], e[2] -> w[e[3]], 

     e[3] -> w[rev[e[2]]], e[4] -> w[e[1]], x[5] -> w[x[8]], x[6] -> w[x[7]],

     x[7] -> w[x[9]], x[8] -> w[x[5]], x[9] -> w[x[6]]}], 

    gm[tr[2], tr[1], 

    {e[1] -> w[e[1]], e[2] -> w[e[2]], e[3] -> w[e[4]], 

     e[4] -> w[rev[e[4]], rev[x[8]], e[3]], x[5] -> w[x[5]], x[6] -> w[x[6]],

     x[7] -> w[x[8]], x[8] -> w[x[7]], x[9] -> w[x[9]]}], 

    gm[tr[2], tr[2], 

    {e[1] -> w[e[1]], e[2] -> w[e[2]], 

     e[3] -> w[e[3], rev[x[9]], e[4]], e[4] -> w[rev[e[4]]], x[5] -> w[x[5]],

     x[6] -> w[x[6]], x[7] -> w[x[7]], x[8] -> w[x[9]], x[9] -> w[x[8]]}], 

    gm[tr[3], tr[10], 

    {e[1] -> w[e[2]], e[2] -> w[e[1]], e[3] -> w[e[2], x[7], e[3]], 

     e[4] -> w[e[4]], x[5] -> w[x[7]], x[6] -> w[x[5]], x[7] -> w[x[6]], 

     x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[3], tr[10], 

    {e[1] -> w[rev[e[2]]], e[2] -> w[rev[e[2]], rev[x[6]], e[1]], 

     e[3] -> w[e[3]], e[4] -> w[e[4]], x[5] -> w[x[6]], x[6] -> w[x[5]], 

     x[7] -> w[x[7]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[3], tr[11], 

    {e[1] -> w[e[1], x[5], e[2]], e[2] -> w[e[1]], e[3] -> w[e[3]], 

     e[4] -> w[e[4]], x[5] -> w[x[6]], x[6] -> w[x[5]], x[7] -> w[x[7]], 

     x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[3], tr[3], 

    {e[1] -> w[e[1]], e[2] -> w[e[2]], e[3] -> w[e[3], x[8], e[4]], 

     e[4] -> w[rev[e[4]]], x[5] -> w[x[5]], x[6] -> w[x[6]], x[7] -> w[x[7]],

     x[8] -> w[x[9]], x[9] -> w[x[8]]}], 

    gm[tr[4], tr[3], 

    {e[1] -> w[rev[e[3]], rev[x[7]], e[2]], e[2] -> w[e[4]], 

     e[3] -> w[rev[e[3]]], e[4] -> w[e[1]], x[5] -> w[x[6]], x[6] -> w[x[8]],

     x[7] -> w[x[9]], x[8] -> w[x[5]], x[9] -> w[x[7]]}], 

    gm[tr[4], tr[9], 

    {e[1] -> w[rev[e[3]]], e[2] -> w[e[4]], 

     e[3] -> w[rev[e[3]], x[9], rev[e[2]]], e[4] -> w[e[1]], x[5] -> w[x[9]],

     x[6] -> w[x[7]], x[7] -> w[x[8]], x[8] -> w[x[5]], x[9] -> w[x[6]]}], 

    gm[tr[4], tr[8], 

    {e[1] -> w[e[1]], e[2] -> w[e[2]], 

     e[3] -> w[e[2], rev[x[9]], e[3]], e[4] -> w[e[4]], x[5] -> w[x[5]], 

     x[6] -> w[x[6]], x[7] -> w[x[9]], x[8] -> w[x[7]], x[9] -> w[x[8]]}], 

    gm[tr[4], tr[4], 

    {e[1] -> w[e[1]], e[2] -> w[e[2]], 

     e[3] -> w[e[3], rev[x[9]], e[4]], e[4] -> w[rev[e[4]]], x[5] -> w[x[5]],

     x[6] -> w[x[6]], x[7] -> w[x[7]], x[8] -> w[x[9]], x[9] -> w[x[8]]}], 

    gm[tr[5], tr[8], 

    {e[1] -> w[rev[e[2]], rev[x[6]], e[1]], e[2] -> w[e[3]], 

     e[3] -> w[e[4]], e[4] -> w[rev[e[2]]], x[5] -> w[x[5]], x[6] -> w[x[7]],

     x[7] -> w[x[8]], x[8] -> w[x[9]], x[9] -> w[x[6]]}], 

    gm[tr[5], tr[10], 

    {e[1] -> w[e[3]], e[2] -> w[rev[e[2]]], e[3] -> w[e[1]], 

     e[4] -> w[e[3], x[8], e[4]], x[5] -> w[x[8]], x[6] -> w[x[5]], 

     x[7] -> w[x[6]], x[8] -> w[x[7]], x[9] -> w[x[9]]}], 

    gm[tr[5], tr[10], 

    {e[1] -> w[rev[e[3]]], e[2] -> w[rev[e[3]], rev[x[7]], rev[e[2]]],

      e[3] -> w[e[1]], e[4] -> w[e[4]], x[5] -> w[x[7]], x[6] -> w[x[5]], 

     x[7] -> w[x[6]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[5], tr[5], 

    {e[1] -> w[e[1]], e[2] -> w[e[2], rev[x[7]], e[3]], 

     e[3] -> w[rev[e[3]]], e[4] -> w[e[4]], x[5] -> w[x[5]], x[6] -> w[x[7]],

     x[7] -> w[x[6]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[6], tr[11], 

    {e[1] -> w[rev[e[1]]], e[2] -> w[e[2]], 

     e[3] -> w[rev[e[1]], x[7], e[3]], e[4] -> w[e[4]], x[5] -> w[x[7]], 

     x[6] -> w[x[5]], x[7] -> w[x[6]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[6], tr[9], 

    {e[1] -> w[e[1]], e[2] -> w[e[2]], 

     e[3] -> w[e[2], rev[x[9]], e[3]], e[4] -> w[e[4]], x[5] -> w[x[5]], 

     x[6] -> w[x[6]], x[7] -> w[x[9]], x[8] -> w[x[7]], x[9] -> w[x[8]]}], 

    gm[tr[6], tr[5], 

    {e[1] -> w[e[3]], e[2] -> w[rev[e[2]], x[8], e[4]], 

     e[3] -> w[rev[e[2]]], e[4] -> w[e[1]], x[5] -> w[x[6]], x[6] -> w[x[7]],

     x[7] -> w[x[9]], x[8] -> w[x[8]], x[9] -> w[x[5]]}], 

    gm[tr[6], tr[6], 

    {e[1] -> w[e[1]], e[2] -> w[e[2]], e[3] -> w[e[3], x[8], e[4]], 

     e[4] -> w[rev[e[4]]], x[5] -> w[x[5]], x[6] -> w[x[6]], x[7] -> w[x[7]],

     x[8] -> w[x[9]], x[9] -> w[x[8]]}], 

    gm[tr[7], tr[9], 

    {e[1] -> w[rev[e[2]], rev[x[6]], e[1]], e[2] -> w[e[3]], 

     e[3] -> w[e[4]], e[4] -> w[rev[e[2]]], x[5] -> w[x[5]], x[6] -> w[x[7]],

     x[7] -> w[x[8]], x[8] -> w[x[9]], x[9] -> w[x[6]]}], 

    gm[tr[7], tr[11], 

    {e[1] -> w[e[3]], e[2] -> w[e[1]], e[3] -> w[e[2]], 

     e[4] -> w[e[3], x[8], e[4]], x[5] -> w[x[8]], x[6] -> w[x[5]], 

     x[7] -> w[x[6]], x[8] -> w[x[7]], x[9] -> w[x[9]]}], 

    gm[tr[7], tr[11], 

    {e[1] -> w[rev[e[3]]], e[2] -> w[rev[e[3]], rev[x[7]], e[1]], 

     e[3] -> w[e[2]], e[4] -> w[e[4]], x[5] -> w[x[7]], x[6] -> w[x[5]], 

     x[7] -> w[x[6]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[7], tr[7], 

    {e[1] -> w[rev[e[2]], x[8], e[4]], e[2] -> w[rev[e[2]]], 

     e[3] -> w[e[1]], e[4] -> w[e[3]], x[5] -> w[x[9]], x[6] -> w[x[8]], 

     x[7] -> w[x[5]], x[8] -> w[x[6]], x[9] -> w[x[7]]}], 

    gm[tr[7], tr[7], 

    {e[1] -> w[e[1]], e[2] -> w[e[2], x[6], e[3]], 

     e[3] -> w[rev[e[3]]], e[4] -> w[e[4]], x[5] -> w[x[5]], x[6] -> w[x[7]],

     x[7] -> w[x[6]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[7], tr[1], 

    {e[1] -> w[e[2]], e[2] -> w[e[3]], 

     e[3] -> w[rev[e[3]], x[8], e[4]], e[4] -> w[e[1]], x[5] -> w[x[6]], 

     x[6] -> w[x[7]], x[7] -> w[x[9]], x[8] -> w[x[8]], x[9] -> w[x[5]]}], 

    gm[tr[8], tr[4], 

    {e[1] -> w[rev[e[2]], rev[x[6]], e[1]], e[2] -> w[rev[e[2]]], 

     e[3] -> w[e[3]], e[4] -> w[e[4]], x[5] -> w[x[5]], x[6] -> w[x[7]], 

     x[7] -> w[x[8]], x[8] -> w[x[9]], x[9] -> w[x[6]]}], 

    gm[tr[8], tr[8], 

    {e[1] -> w[rev[e[1]]], e[2] -> w[rev[e[1]], x[6], e[2]], 

     e[3] -> w[e[3]], e[4] -> w[e[4]], x[5] -> w[x[6]], x[6] -> w[x[5]], 

     x[7] -> w[x[7]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[8], tr[5], 

    {e[1] -> w[e[1]], e[2] -> w[e[4]], 

     e[3] -> w[rev[e[4]], rev[x[8]], e[2]], e[4] -> w[e[3]], x[5] -> w[x[5]],

     x[6] -> w[x[8]], x[7] -> w[x[6]], x[8] -> w[x[7]], x[9] -> w[x[9]]}], 

    gm[tr[8], tr[8], 

    {e[1] -> w[e[1]], e[2] -> w[e[2]], 

     e[3] -> w[e[3], rev[x[8]], e[4]], e[4] -> w[rev[e[4]]], x[5] -> w[x[5]],

     x[6] -> w[x[6]], x[7] -> w[x[8]], x[8] -> w[x[7]], x[9] -> w[x[9]]}], 

    gm[tr[9], tr[6], 

    {e[1] -> w[rev[e[2]], rev[x[6]], e[1]], e[2] -> w[rev[e[2]]], 

     e[3] -> w[e[3]], e[4] -> w[e[4]], x[5] -> w[x[5]], x[6] -> w[x[7]], 

     x[7] -> w[x[8]], x[8] -> w[x[9]], x[9] -> w[x[6]]}], 

    gm[tr[9], tr[9], 

    {e[1] -> w[rev[e[1]]], e[2] -> w[rev[e[1]], x[6], e[2]], 

     e[3] -> w[e[3]], e[4] -> w[e[4]], x[5] -> w[x[6]], x[6] -> w[x[5]], 

     x[7] -> w[x[7]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[9], tr[7], 

    {e[1] -> w[e[1]], e[2] -> w[e[4]], 

     e[3] -> w[rev[e[4]], rev[x[8]], e[2]], e[4] -> w[e[3]], x[5] -> w[x[5]],

     x[6] -> w[x[8]], x[7] -> w[x[6]], x[8] -> w[x[7]], x[9] -> w[x[9]]}], 

    gm[tr[9], tr[2], 

    {e[1] -> w[e[4]], e[2] -> w[rev[e[3]], rev[x[7]], e[2]], 

     e[3] -> w[rev[e[2]]], e[4] -> w[e[1]], x[5] -> w[x[8]], x[6] -> w[x[9]],

     x[7] -> w[x[7]], x[8] -> w[x[5]], x[9] -> w[x[6]]}], 

    gm[tr[9], tr[9], 

    {e[1] -> w[e[1]], e[2] -> w[e[2]], e[3] -> w[e[3], x[7], e[4]], 

     e[4] -> w[rev[e[4]]], x[5] -> w[x[5]], x[6] -> w[x[6]], x[7] -> w[x[8]],

     x[8] -> w[x[7]], x[9] -> w[x[9]]}], 

    gm[tr[9], tr[4], 

    {e[1] -> w[e[4]], e[2] -> w[rev[e[3]]], e[3] -> w[e[1]], 

     e[4] -> w[rev[e[1]], x[6], e[2]], x[5] -> w[x[8]], x[6] -> w[x[9]], 

     x[7] -> w[x[5]], x[8] -> w[x[7]], x[9] -> w[x[6]]}], 

    gm[tr[10], tr[10], 

    {e[1] -> w[rev[e[1]]], e[2] -> w[rev[e[1]], x[6], e[2]], 

     e[3] -> w[e[3]], e[4] -> w[e[4]], x[5] -> w[x[6]], x[6] -> w[x[5]], 

     x[7] -> w[x[7]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[10], tr[10], 

    {e[1] -> w[e[1]], e[2] -> w[e[2]], e[3] -> w[e[3], x[8], e[4]], 

     e[4] -> w[rev[e[4]]], x[5] -> w[x[5]], x[6] -> w[x[6]], x[7] -> w[x[7]],

     x[8] -> w[x[9]], x[9] -> w[x[8]]}], 

    gm[tr[11], tr[3], 

    {e[1] -> w[rev[e[2]]], e[2] -> w[e[1]], 

     e[3] -> w[rev[e[2]], x[7], e[3]], e[4] -> w[e[4]], x[5] -> w[x[7]], 

     x[6] -> w[x[5]], x[7] -> w[x[6]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[11], tr[11], 

    {e[1] -> w[e[1], x[5], e[2]], e[2] -> w[rev[e[2]]], 

     e[3] -> w[e[3]], e[4] -> w[e[4]], x[5] -> w[x[6]], x[6] -> w[x[5]], 

     x[7] -> w[x[7]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[11], tr[6], 

    {e[1] -> w[e[1]], e[2] -> w[rev[e[1]], x[6], e[2]], 

     e[3] -> w[e[3]], e[4] -> w[e[4]], x[5] -> w[x[5]], x[6] -> w[x[7]], 

     x[7] -> w[x[6]], x[8] -> w[x[8]], x[9] -> w[x[9]]}], 

    gm[tr[11], tr[11], 

    {e[1] -> w[e[1]], e[2] -> w[e[2]], e[3] -> w[e[3], x[8], e[4]], 

     e[4] -> w[rev[e[4]]], x[5] -> w[x[5]], x[6] -> w[x[6]], x[7] -> w[x[7]],

     x[8] -> w[x[9]], x[9] -> w[x[8]]}]}

 

 

extractperm[rules_] := Block[{tmp, targetedgeset, tmporder, longedgeposition, 

      missingnum}, 

      targetedgeset = Union[Select[Flatten[Apply[List, Last /@ rules, {1}]] /. 

          rev -> Identity,  !Head[#1] === x & ]]; 

      tmporder = Apply[Rule, Transpose[{targetedgeset, 

          Range[Length[targetedgeset]]}], {1}]; 

      tmp = (#1[[2]] /. tmporder & ) /@ Sort[Select[rules, 

                   !Head[#1[[1]]] === x & ]] /. rev -> Identity; 

      longedgeposition = Position[tmp, w[x_, y__]][[1]][[1]]; 

      missingnum = Complement[Range[Length[tmp]], tmp /. w[x_, y__] -> 0 /. 

          w -> Identity][[1]]; 

  {tmp /. w[x_, y__] -> w[missingnum] /.  w -> Identity, 

    longedgeposition -> (Select[tmp[[longedgeposition]], 

         !Head[#1] === x && #1 != missingnum & ] /. w -> Identity)}]





convtonumbers[trtracks_, arrows_] := Block[{tmp, tracks, subrules}, 

     tmp = arrows; tracks = trtracks; 

     subrules = Apply[Rule, Transpose[{tracks, Range[Length[tracks]]}], {1}]; 

      ({#1[[1]] -> #1[[2]], #1[[3]]} & ) /@ (MapAt[extractperm, #1, 3] & ) /@ 

        (tmp /. subrules)]

 

 

threecuspedges = convtonumbers[threecusptracks, threecusparrows]; 

 

 

Print["Try candi[fbrtrigon, 2.3 , { wt[1, 1, 1], wt[3, 3, 3]} ]  \

  for the minimum dilatation of pseudo-Anosov 4-braids."]



Print["Try candi[twotrigonauto, 2.02, ttavoidwords] \

  for the minimum dilatation of pseudo-Anosov 5-braids \

  with two trigons in their invariant train tracks."]



Print["Try candi[fivebraidfgon, 2.16 , {wt[1, 1, 1], wt[3, 3, 3] } ] \

  for the minimum dilatation of pseudo-Anosov 5-braids \

  with one four-gon in their invariant train tracks."]



Print["Try candi[threecuspedges, 1.73, { }] \ 

  for the minimum dilatation of pseudo-Anosov 5-braids \

  with three outward cusps in their invariant train tracks."]

 


